Denoising Generalized Expectation-Consistent Approximation for MR Image Recovery

To solve inverse problems, plug-and-play (PnP) methods replace the proximal step in a convex optimization algorithm with a call to an application-specific denoiser, often implemented using a deep neural network (DNN). Although such methods yield accurate solutions, they can be improved. For example, denoisers are usually designed/trained to remove white Gaussian noise, but the denoiser input error in PnP algorithms is usually far from white or Gaussian. Approximate message passing (AMP) methods provide white and Gaussian denoiser input error, but only when the forward operator is sufficiently random. In this work, for Fourier-based forward operators, we propose a PnP algorithm based on generalized expectation-consistent (GEC) approximation -- a close cousin of AMP -- that offers predictable error statistics at each iteration, as well as a new DNN denoiser that leverages those statistics. We apply our approach to magnetic resonance (MR) image recovery and demonstrate its advantages over existing PnP and AMP methods.

==> figures/coilBV_sag.m <==
function [Bt] = coilBV_sag(n,coil)

% Use Biot-Savart law to computes transverse (complex) magnetic field 
% on a 2D x-y plane for multiple coils. Coil-plane is always parallel to z-axis

% n;        % 2D matrix size
% coil.nc;  % Number of coils
% coil.rowxy; % Radius of each coil in xy
% coil.rowz; % Radius of each coil in z
% coil.rxy;  % distance from the center
% coil.xd;  % Displacement of the imaging plane in x-direction
% coil.yd;  % Displacement of the imaging plane in y-direction
% coil.zd;  % Displacement of the imaging plane in z-direction
% Bt;       % 3D (x-y-coil) sensitivity map


% Check number of arguments
if nargin == 1
    coil.nc=4;
    coil.rowxy=max(n)/8;
    coil.rowz =coil.rowxy*3;
    coil.rxy =max(n)/2;
    coil.xd=0;
    coil.zd=0;
elseif nargin <1 || nargin > 2
    error('Incorrect number of input arguments.');
end


% Assign default values to the empty fields
if ~isfield(coil,'nc')
    coil.nc=4;
    warning('Using four coils');
end
if ~isfield(coil,'rowxy')
    coil.rowxy=max(n)/8;
    warning('Using default value for coil radius');
end
if ~isfield(coil,'rowz')
    coil.rowz=coil.rowxy*3;
    warning('Using defualt value for coil radius along saggital direction');
end
if ~isfield(coil,'xd')
    coil.xd=0;
    warning('Using default for x-slice');
end
if ~isfield(coil,'zd')
    coil.zd=0;
    warning('Using default for z-slice');
end


nc    = coil.nc;   
rowxy  = coil.rowxy; 
rowz   = coil.rowz;
rxy   = coil.rxy;
xd    = coil.xd;
yd    = coil.yd;
zd    = coil.zd;
s     = 1; % Number of pixels per mm

disp(['=================== Computing Coil Sensitivities ===================']);
T=tic;


% Coil centroid
cntr = zeros(nc,3);
cntr(:,1) = -rxy*cos(0:2*pi/nc:(2*pi-2*pi/nc));% + n(1)/2+1;
cntr(:,2) =  rxy*sin(0:2*pi/nc:(2*pi-2*pi/nc));% + n(2)/2+1;
% cntr(1:nc/2,1)    = -n(1)/2-d;
% cntr(nc/2+1:nc,1) =  n(1)/2-1+d;
% cntr(1:nc/2,2)    = -n(2)/2+n(2)/nc : 2*n(2)/nc : n(2)/2-n(2)/nc;
% cntr(nc/2+1:nc,2) = -n(2)/2+n(2)/nc : 2*n(2)/nc : n(2)/2-n(2)/nc;

 
N=5; % Turns on each loop
I=ones(nc,1); % Current in each loop
mu=4*pi*1e0; % G mm /A
stps=32; % coil polar resolution, i.e. number of pixels in a circle to represent coil
th=linspace(0,2*pi,stps+1); th(end)=[];
phi=(0:2*pi/nc:(2*pi-2*pi/nc)); % Rotation of coil in xy plane
 

for c=1:nc
    xc(:,c) = cntr(c,1) + rowxy(c)*cos(th)*sin(phi(c)); % x-coordinate of coil
    yc(:,c) = cntr(c,2) + rowxy(c)*cos(th)*cos(phi(c)); % y-coordintae of coil
    zc(:,c) = cntr(c,3) + rowz(c)*sin(th); 
end

n(3)=min(n); 
[Y,Z,X]=meshgrid((-n(2)/2:1/s:n(2)/2-1/s)+yd, (-n(1)/2:1/s:n(1)/2-1/s)+zd, xd); % Change 'xd' to move the plane along z

  

D = zeros([size(X),3]);
Bx= zeros([size(X),nc]);
By= Bx;
Bz= Bx;
C = 0;
for j=1:nc % Number of coils
    C=[xc(:,j), yc(:,j), zc(:,j)];
    C=[C; [xc(1,j), yc(1,j), zc(1,j)]];
    ds_mag=mu/(4*pi)* (2*pi*rowxy(c)/stps) * N * I(j); % Constant for Biot-Savart Law
    for i=1:stps
        xds=(C(i,1)+C(i+1,1))/2; % Location of ith wire segment ds
        yds=(C(i,2)+C(i+1,2))/2;
        zds=(C(i,3)+C(i+1,3))/2;
       
        % Distances of all voxels from ds
        dx=X-xds;
        dy=Y-yds;
        dz=Z-zds;
        D(:,:,1)=dx;
        D(:,:,2)=dy;
        D(:,:,3)=dz;
        dis2=sum(D.*D,3); % Squre of distance between each voxel and the ith wire segement
        dis2=repmat(dis2,[1,1,3]);
        dis2(dis2<0.5)=inf;
        D=D./sqrt(dis2); % Normalization of distance vector
        ds=[C(i,1)-C(i+1,1), C(i,2)-C(i+1,2), C(i,3)-C(i+1,3)];
        ds=ds/sqrt(sum(ds.^2)); % Normalization 
        ds=shiftdim(ds,-1);
        Ds=repmat(ds,[size(X),1]);
        B=ds_mag*cross(D,Ds,3)./dis2; % Biot Savart Law
        Bx(:,:,j)=Bx(:,:,j)+B(:,:,1);
        By(:,:,j)=By(:,:,j)+B(:,:,2);
        Bz(:,:,j)=Bz(:,:,j)+B(:,:,3);
     end
end
Bt=Bx + 1j*By;
Btmag=sum(abs(Bt),3);
% figure; imagesc(squeeze(Btmag)); title('Superimposed coil sensitivies'); axis image; colorbar;
run_time=toc(T);


disp(['Total time for to compute sensitivities: ' num2str(run_time) ' s']);
disp(['==================== Coil Sensitivities Computed ===================']);



==> figures/fourier_wavelet_mtx.m <==
addpath('~/matlab/D-AMP_Toolbox/TestImages')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% try 1D with reordered DFT freqs

N = 4096; % # rows of square image
D = 3; % depth of DWT in 1:inf (inf uses maximum depth) []
wname = 'db4'; % type of filter to use in DWT [db1]

% compute some quantities
Dmax = wmaxlev(N*[1,1],wname); % max # of detail levels
if Dmax==0, error('Dmax=0'); end;
if D>Dmax, D = Dmax, end; % clip requested # of detail levels
h = daubcqf(2*str2num(wname(end)),'min');

% 1D unitary DFT matrix
F1 = sqrt(1/N)*dftmtx(N); 
if 1
  indxF = reshape([1:N/2;N:-1:N/2+1],N,1); % pairs low freq to high freq
else
  indxF = fftshift(1:N); % DC in middle
end
F1s = F1(indxF,:);

% 1D unitary DWT matrix
W1 = zeros(N); 
for i=1:N, ei = zeros(N,1); ei(i)=1; W1(:,i) = mdwt(ei,h,D); end

% subband boundaries if sorted by subband
bndry = []; for d=1:D, bndry = [N*0.5^d, bndry]; end 
bndry_ = [0,bndry,N];

% combined matrix
A1 = F1s*W1';

% plot matrix A1 and abs(A1')*abs(A1)
figure(1); clf
subplot(121)
 imagesc(sqrt(abs(A1))); 
 title('abs(DFT * DWT'' )')
 axis('square'); axis('tight'); axis('equal')
 colormap gray
 colorbar
 if 1
   % plot vertical lines showing wavelet subbands (only for option 6 above!)
   hold on
   for i=1:length(bndry)
     plot((bndry(i)+0.5)*[1,1],[0.5,N+0.5],'r')
   end
   hold off
 end
subplot(122)
 imagesc(abs(A1')*abs(A1)); 
 title('abs(DFT * DWT'' )''*abs(DFT * DWT'' )')
 axis('square'); axis('tight'); axis('equal')
 colorbar
 if 1
   % plot squares showing wavelet subbands (only for option 6 above!)
   hold on
   for i=1:length(bndry_)-1
     plot([bndry_(i),bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i)]+0.5,...
          [bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i),bndry_(i)]+0.5,'r-')
   end
   hold off
 end
drawnow



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% try 2D with reordered 1D-DFT freqs

sqrtN = 64; % # rows of square image
D = inf; % depth of DWT in 1:inf (inf uses maximum depth) [inf]
wname = 'db8'; % type of filter to use in DWT [db1]
coil_num = 1  % set in [1...16] to use a coil or set=0 for no coil

% compute some quantities
N = sqrtN^2; % number of pixels
Dmax = wmaxlev(sqrtN*[1,1],wname); % max # of detail levels
if Dmax==0, error('Dmax=0'); end;
if D>Dmax, D = Dmax, end; % clip requested # of detail levels
h = daubcqf(2*str2num(wname(end)),'min');

% 1D Fourier matrix
F1 = sqrt(1/sqrtN)*dftmtx(sqrtN); % 1D unitary DFT matrix
if 1
  indxF = reshape([1:sqrtN/2;sqrtN:-1:sqrtN/2+1],sqrtN,1); % pairs low freq to high freq
else
  indxF = fftshift(1:sqrtN); % DC in middle
  %indxF = 1:sqrtN; % DC at start
end
F1s = F1(indxF,:);
F2s = kron(F1s,F1s); % 2D unitary DFT matrix

% 1D unitary DWT matrix
W1 = zeros(sqrtN); 
for i=1:sqrtN, ei = zeros(sqrtN,1); ei(i)=1; W1(:,i) = mdwt(ei,h,D); end
W2 = kron(W1,W1); % 2D unitary DWT matrix

% 2D Fourier-Wavelet matrix 
if coil_num == 0
  % no coil
  A2 = F2s*W2';
  %A2 = kron(F1s*W1',F1s*W1'); % gives same result 
  dB_min = -40; % for colorbar
else
  % has a coil
  fname = ['sen',num2str(sqrtN)];
  load(fname) % provides sen tensor of shape [sqrtN,sqrtN,16]
  Coil = sen(:,:,coil_num);
  %Coil = ones(sqrtN,sqrtN); % for debugging
  A2 = F2s*diag(sqrtN*Coil(:)/norm(Coil(:)))*W2';
  dB_min = -70; % for colorbar
end

A2(find(abs(A2)<eps))=0; % fix numerical errors

% plot
figure(2); clf
subplot(121)
%imagesc(20*log10(abs(A2)),[dB_min,0]); title('abs(DFT2 * DWT2'' )')
imagesc(abs(A2)); title('abs(DFT2 * DWT2'' )')
xlabel('rasterized wavelet indx')
ylabel('rasterized freq indx')
axis('square'); axis('tight'); axis('equal')
colormap gray
colorbar
subplot(122)
imagesc(abs(A2')*abs(A2)); title('abs(DFT2 * DWT2'' )*abs(DFT2 * DWT2'' )''')
axis('square'); axis('tight'); axis('equal')
colorbar
drawnow

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% now try 2D reorderings 

% proximity to Fourier origin (larger is closer)
X = exp(-([-sqrtN/2:sqrtN/2-1].^2.'+[-sqrtN/2:sqrtN/2-1].^2)); % gaussian
gaus = abs(F1s*X*F1s.'); % gaussian (freq sorted)

% subband boundaries if sorted by subband
bndry = []; for d=1:D, bndry = [[1,2,3]*N*0.25^d, bndry]; end 

switch 6
 case 0 
  % simple diagonal sorting
  [dum,indx] = sort(abs(diag(A2)),'descend'); A2s = A2(indx,indx); 
 case 1
  % sparse reverse Cuthill-McKee
  if 1
    % no sparsification
    indx = symrcm(abs(A2)); A2s = A2(indx,indx); 
  else
    % sparsification
    A2t=A2; [asort,indx]=sort(abs(A2(:))); A2t(abs(A2)<asort(floor(0.5*N^2)))=0;
    indx = symrcm(abs(A2t)); A2s = A2(indx,indx); 
  end
 case 2
  % hungarian alg
  indx = munkres(-abs(A2).'); A2s = A2(indx,:);
 case 3
  % reorder with increasing L0 norm
  col_0norm = sum((abs(A2)>eps),1).';
  row_0norm = sum((abs(A2)>eps),2);
  [col_0norm_sort,indx_col] = sort(col_0norm);
  [row_0norm_sort,indx_row] = sort(row_0norm);
  A2s = A2(indx_row,indx_col); 
 case 4
  % reorder with increasing Lp norm
  p = 0.01; % behaves similar to L0 norm when p is small
  col_norm = sum((abs(A2).^p),1).';
  row_norm = sum((abs(A2).^p),2);
  [col_norm_sort,indx_col] = sort(col_norm);
  [row_norm_sort,indx_row] = sort(row_norm);
  A2s = A2(indx_row,indx_col); 
 case 5
  % reorder to isolate cliques
  rows_remaining = [1:N].';
  rows_sorted = [];
  cols_sorted = [];
  while ~isempty(rows_remaining)
    rows = rows_remaining(1); % start with a single row 
    while 1
      cols = find(sum(abs(A2(rows,:))>eps,1)); % find neighboring columns 
      rows_new = find(sum(abs(A2(:,cols))>eps,2)); % find neighboring rows
      if length(rows_new)==length(rows) && all(rows_new==rows)
        % found an isolated set
        break
      else
        rows = unique([rows;rows_new]);
      end
    end
    rows_sorted = [rows_sorted;rows];
    cols_sorted = [cols_sorted,cols];
    rows_remaining = setdiff(rows_remaining,rows);
  end
  A2s = A2(rows_sorted,cols_sorted);
 case 6
  % reorder columns according to wavelet subbands
  ll = reshape(1:N,sqrtN,sqrtN);
  L = sqrtN;
  indx_col = [];
  for d=1:D
    L = L/2;
    % extract coefficient indices of each subband 
    hh = ll(L+[1:L],L+[1:L]);
    hl = ll(L+[1:L],[1:L]);
    lh = ll([1:L],L+[1:L]);
    ll = ll([1:L],[1:L]);
    % sort within subbands according to sparsity?
    if 0
      [~,ind]= sort(sum((abs(A2(:,hl))>eps),1).'); hl=hl(ind); 
      [~,ind]= sort(sum((abs(A2(:,lh))>eps),1).'); lh=lh(ind); 
    end
    % save sorted indices
    indx_col = [hl(:);lh(:);hh(:);indx_col];
  end
  indx_col = [ll(:);indx_col];

  if 1
    % reorder rows according to distance from Fourier origin
    [gaus_sort,indx_row] = sort(gaus(:),'descend');
  else
    % reorder rows according to Lp norm
    p = 0.1; % behaves same as L0 norm when p is small
    row_norm = sum((abs(A2).^p),2);
    [row_norm_sort,indx_row] = sort(row_norm);
  end

  % apply reordering
  A2s = A2(indx_row,indx_col); 
% A2s = A2(:,indx_col); 
 otherwise
  error('nope')
end

% plot with sorted indices
figure(3); clf
subplot(121)
%imagesc(20*log10(abs(A2s)),[dB_min,0]); title('abs( DFT2 * DWT2'' )')
imagesc(abs(A2s)); title('abs( DFT2 * DWT2'' )')
xlabel('sorted wavelet indx')
ylabel('sorted freq indx')
axis('square'); axis('tight'); axis('equal')
colormap gray
colorbar
if 1
  % plot vertical lines showing wavelet subbands (only for option 6 above!)
  hold on
  for i=1:length(bndry)
    plot((bndry(i)+0.5)*[1,1],[0.5,N+0.5],'r-')
  end
  hold off
end
subplot(122)
imagesc(abs(A2s')*abs(A2s)); title('abs(DFT2 * DWT2'' )''*abs(DFT2 * DWT2'' )')
axis('square'); axis('tight'); axis('equal')
colorbar
if 1
  % plot squares showing wavelet subbands (only for option 6 above!)
  bndry_ = [0,bndry,N];
  hold on
  for i=1:length(bndry_)-1
    plot([bndry_(i),bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i)]+0.5,...
         [bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i),bndry_(i)]+0.5,'r-')
  end
  hold off
end
drawnow


% plot for JSAIT paper (run first under coil_num=0 and again under coil_num=1)
figure(1000);
if coil_num==0, colormap gray; end
if coil_num==0, subplot(141); else subplot(143); end
 imagesc(abs(A2s),[0,0.1]); 
 if coil_num==0, title('(a)'); else title('(c)'); end
 axis('square'); axis('tight'); axis('equal')
 axe = gca; axe.FontName = 'Times';
 hold on
 for i=1:length(bndry)
   plot((bndry(i)+0.5)*[1,1],[0.5,N+0.5],'r-')
 end
 hold off
if coil_num==0, subplot(142); else subplot(144); end
 imagesc(abs(A2s')*abs(A2s),[0,1]); 
 if coil_num==0, title('(b)'); else title('(d)'); end
 axis('square'); axis('tight'); axis('equal')
 axe = gca; axe.FontName = 'Times';
 hold on
 for i=1:length(bndry_)-1
   plot([bndry_(i),bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i)]+0.5,...
        [bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i),bndry_(i)]+0.5,'r-')
 end
 hold off
drawnow







% row and column sparsity of A2
row_sparsity = sum(abs(A2)>eps,2);
col_sparsity = sum(abs(A2)>eps,1);

% wavelet band stuff
indx_wav = [];
band_sort = [];
L = sqrtN;
ll = reshape(1:N,sqrtN,sqrtN);
for d=1:D
  L = L/2;
  % extract coefficient indices of each subband 
  hh = ll(L+[1:L],L+[1:L]);
  hl = ll(L+[1:L],[1:L]);
  lh = ll([1:L],L+[1:L]);
  ll = ll([1:L],[1:L]);
  % save sorted indices and band numbers
  indx_wav = [hl(:);lh(:);hh(:);indx_wav];
  band_sort = [(1+3*D-3*d+3)*ones(L^2,1);band_sort]; %hh
  band_sort = [(1+3*D-3*d+2)*ones(L^2,1);band_sort]; %lh
  band_sort = [(1+3*D-3*d+1)*ones(L^2,1);band_sort]; %hl
end
indx_wav = [ll(:);indx_wav];
band_sort = [1*ones(L^2,1);band_sort];
% note A2(:,indx_wav(i)) is from band_sort(i)
band_wav = zeros(sqrtN^2,1);
band_wav(indx_wav) = band_sort;
% note A2(:,i) is from band_wav(i)

% plot sparsity, proximity to fourier origin, and wavelet bands
figure(4)
subplot(221)
  imagesc(reshape(row_sparsity,[sqrtN,sqrtN]),[0,sqrtN^2])
  title('# wavelet coefs affecting')
  xlabel('horizontal freq indx')
  ylabel('vertical freq indx')
  axis('square'); axis('tight'); axis('equal')
  colorbar
subplot(222)
  imagesc(reshape(col_sparsity,[sqrtN,sqrtN]),[0,sqrtN^2])
  title('# freq coefs affecting')
  xlabel('horizontal wavelet indx')
  ylabel('vertical wavelet indx')
  axis('square'); axis('tight'); axis('equal')
  colorbar
subplot(223)
  imagesc(reshape(gaus,[sqrtN,sqrtN]))
  title('proximity to origin')
  xlabel('horizontal freq')
  ylabel('vertical freq')
  axis('square'); axis('tight'); axis('equal')
  colorbar
subplot(224)
  imagesc(reshape(band_wav,[sqrtN,sqrtN]))
  title('wavelet band')
  xlabel('horizontal wavelet indx')
  ylabel('vertical wavelet indx')
  axis('square'); axis('tight'); axis('equal')
  colorbar

% col_sort = col_sparsity(indx_wav) is ordered by bands
% band_wav(indx_wav) = band_sort is ordered by bands
% reshape(band_wav) plots correctly
% want reshape(col_wave) to plot correctly
% so create col_wav(indx_wav) = col_sort = col_sparsity(indx_wav)
% which implies col_wav = col_sparsity
% which implies reshape(col_sparsity) should plot correctly


==> figures/fourier_wavelet_mtx_jsait.m <==
%This generates the 2D fourier_wavelet figure for JSAIT 
%First run with coil_num_=0, then run again with coil_num_=[1:8]

sqrtN = 64; % # rows of square image [64]
D = inf; % depth of DWT in 1:inf (inf uses maximum depth) [inf]
wname = 'db8'; % type of filter to use in DWT [db8]
%coil_num_ = 0;  % set =0 for no coil or set as vector with elements in [1...8] 
coil_num_ = 1:8;  % set =0 for no coil or set as vector with elements in [1...8] 

% load coils and check sum-square value
if coil_num_ == 0
  num_coil = 1;
else
  fname = ['sen',num2str(sqrtN)];
  load(fname) % provides sen tensor of shape [sqrtN,sqrtN,8]
  sen = sen./sqrt(sum(abs(sen).^2,3)); % force sum-square coils to equal 1
  num_coil = size(sen,3); % number of coils
end

% compute some quantities
N = sqrtN^2; % number of pixels
Dmax = wmaxlev(sqrtN*[1,1],wname); % max # of detail levels
if Dmax==0, error('Dmax=0'); end;
if D>Dmax, D = Dmax, end; % clip requested # of detail levels
h = daubcqf(2*str2num(wname(end)),'min');

% 1D Fourier matrix
F1 = sqrt(1/sqrtN)*dftmtx(sqrtN); % 1D unitary DFT matrix
F2 = kron(F1,F1); % 2D unitary DFT matrix

% 1D unitary DWT matrix
W1 = zeros(sqrtN); 
for i=1:sqrtN, ei = zeros(sqrtN,1); ei(i)=1; W1(:,i) = mdwt(ei,h,D); end
W2 = kron(W1,W1); % 2D unitary DWT matrix

% sort rows according to distance from Fourier origin
X = exp(-([-sqrtN/2:sqrtN/2-1].^2.'+[-sqrtN/2:sqrtN/2-1].^2)); % gaussian
gaus = abs(F1*X*F1.'); % gaussian (freq sorted)
[gaus_sort,indx_row] = sort(gaus(:),'descend');

% sort columns according to wavelet subbands
ll = reshape(1:N,sqrtN,sqrtN);
L = sqrtN;
indx_col = [];
for d=1:D
  L = L/2;
  % extract coefficient indices of each subband 
  hh = ll(L+[1:L],L+[1:L]);
  hl = ll(L+[1:L],[1:L]);
  lh = ll([1:L],L+[1:L]);
  ll = ll([1:L],[1:L]);
  % sort within subbands according to sparsity?
  if 0
    [~,ind]= sort(sum((abs(A2(:,hl))>eps),1).'); hl=hl(ind); 
    [~,ind]= sort(sum((abs(A2(:,lh))>eps),1).'); lh=lh(ind); 
  end
  % save sorted indices
  indx_col = [hl(:);lh(:);hh(:);indx_col];
end
indx_col = [ll(:);indx_col];

% identify boundaries between wavelet subbands
bndry = []; for d=1:D, bndry = [[1,2,3]*N*0.25^d, bndry]; end 
bndry_ = [0,bndry,N];

% process each coil
figure(1); clf
num_coil_plot = length(coil_num_);
G = zeros(N);
G2 = zeros(N);
for c=1:num_coil_plot
  coil_num = coil_num_(c);

  % 2D Fourier-Wavelet matrix 
  if num_coil == 1
    A2 = F2*W2';
  else
    Coil = sen(:,:,coil_num);
    A2 = F2*diag(Coil(:))*W2';
  end
  A2(find(abs(A2)<eps))=0; % fix numerical errors

  % apply row/col reordering 
  A2s = A2(indx_row,indx_col); 

  % plot each coil separately 
  figure(1)
  subplot(num_coil_plot,2,2*c-1)
    %imagesc(sqrtN/norm(Coil,'fro')*abs(A2s)); colorbar
    imagesc(abs(A2s)); colorbar
    axis('square'); axis('tight'); axis('equal')
    if c==1, title('abs( DFT2 * DWT2'' )'); end
    if c==num_coil_plot, xlabel('sorted wavelet indx'); end
    ylabel('sorted freq indx') 
    colormap gray
    % plot vertical lines showing wavelet subbands 
    hold on
    for i=1:length(bndry)
      plot((bndry(i)+0.5)*[1,1],[0.5,N+0.5],'r-')
    end
    hold off
  subplot(num_coil_plot,2,2*c)
    %imagesc(N/norm(Coil,'fro')^2*abs(A2s')*abs(A2s)); colorbar
    imagesc(abs(A2s')*abs(A2s)); colorbar
    axis('square'); axis('tight'); axis('equal')
    if c==1, title('abs(DFT2 * DWT2'' )''*abs(DFT2 * DWT2'' )'); end
    if c==num_coil_plot, xlabel('sorted wavelet indx'); end
    % plot squares showing wavelet subbands 
    hold on
    for i=1:length(bndry_)-1
      plot([bndry_(i),bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i)]+0.5,...
           [bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i),bndry_(i)]+0.5,'r-')
    end
    hold off
  drawnow

  % combine coils to plot later
  G = G + abs(A2s')*abs(A2s);

end % for c in length(num_coil_plot)

% plot combined coils
figure(2) 
if coil_num==0 
  subplot(131)
    imagesc(abs(A2s)); colorbar
    axis('square'); axis('tight'); axis('equal')
    colormap gray
    title('(a)')
    axe = gca; axe.FontName = 'Times';
    hold on
    for i=1:length(bndry)
      plot((bndry(i)+0.5)*[1,1],[0.5,N+0.5],'r-')
    end
    hold off
  subplot(132)  
    imagesc(abs(A2s')*abs(A2s),[0,1]); colorbar
    axis('square'); axis('tight'); axis('equal')
    title('(b)')
    axe = gca; axe.FontName = 'Times';
    hold on
    for i=1:length(bndry_)-1
      plot([bndry_(i),bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i)]+0.5,...
           [bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i),bndry_(i)]+0.5,'r-')
    end
    hold off
else 
  subplot(133)
    imagesc(G); colorbar
    axis('square'); axis('tight'); axis('equal')
    title('(c)')
    axe = gca; axe.FontName = 'Times';
    hold on
    for i=1:length(bndry_)-1
      plot([bndry_(i),bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i)]+0.5,...
           [bndry_(i),bndry_(i+1),bndry_(i+1),bndry_(i),bndry_(i)]+0.5,'r-')
    end
    hold off
end
drawnow



==> figures/main_sag.m <==
clear;
clc;
% close all;

%% Image size
p.nz = 128; % Pixels in x-dimension
p.ny = 128; % Pixels in y-dimension

%% Variables that control major changes in the forward model
p.nc  = 8;   % Number of coils;
% Sampling pattern would be another source of "major" changes in the
% forward model

%% Variables that control subtle (inevitable) changes in the forward model
p.rowxy = p.ny/3.5*(0.2*rand(p.nc,1)+0.9); % radius of the elliptical coil in the x-y plane
p.rowz  = p.rowxy * (2+0.5*rand); % radius of the elliptical coil along z. Note, knee coils are elongated 
p.rxy  = p.ny/(1.5+0.2*rand); % Disance sqrt(x^2 + y^2) of the coil-ring from the center
p.xd  = p.ny/20*(rand-0.5); % imaging plane displacement from the center along x (perpendicular to the image) direction
p.yd  = p.ny/20*(rand-0.5); % imaging plane displacement from the center along y (left-right) direction
p.zd  = p.ny/10*(rand-0.5); % imaging plane displacement from the center along the readout direction (z)

%% Coil sensitivities using Biot-Savart law
sen=coilBV_sag([p.nz,p.ny], p);
%slicer(abs(sen(:,:,:,1)),1,[0,1],''); title('sensitivty maps estimated using Biot-Savart (BS) Law');% sensitivity map

subplot(p.nc,2,1)
imagesc(abs(sen(:,:,1)))
title('magnitude')
subplot(p.nc,2,2)
imagesc(unwrap(angle(sen(:,:,1)),[],2))
title('phase')
hold on
for i=2:p.nc
  subplot(p.nc,2,2*i-1)
  imagesc(abs(sen(:,:,i)))
  subplot(p.nc,2,2*i)
  imagesc(unwrap(angle(sen(:,:,i)),[],2))
end
hold off

%figure; imagesc(sqrt(abs(sum(abs(sen).^2,3)))); colorbar; % Sum-of-squares


==> figures/slicer.m <==
function[]=slicer(I,d,m,cap)

% Plots every d^th slice of a 3D matrix
% Inputs:
%   I: 3D image
%   d: Every dth slice will be displayed.
%   cap: Figure caption (optional)
% ------ Rizwan Ahmad (ahmad.46@osu.edu) ---------


if nargin<3
    error('Not enough input arguments.');
end

if numel(m) ==1
    m(2) = m(1);
end

Nz=size(I,3); % Number of slices
% I=I/max(max(max(I))); % Normalize Image
a=ceil(sqrt(Nz/d)); % size of figure panel

figure; colormap(jet);
for i=1:d:size(I,3)
    H((i-1)/d+1)=subplot(a,a,(i-1)/d+1); 
    imagesc(I(:,:,i),[-m(1)*max(I(:)),m(2)*max(I(:))]);
    colorbar(); 
end
axis(H, 'equal', 'off','image');


    
if nargin==3
    axes('position',[.12 0.88 .8 .05],'Box','off','Visible','off');
    if d==1
        title(['Displaying every slice']);
    elseif d==2
        title(['Displaying every ' num2str(d) '^{nd} slice']);
    elseif d==3
        title(['Displaying every ' num2str(d) '^{rd} slice']);
    else
        title(['Displaying every ' num2str(d) '^{th} slice']);
    end
    set(get(gca,'Title'),'Visible','On');
    set(get(gca,'Title'),'FontWeight','normal');
    set(get(gca,'Title'),'FontSize',11);
    
elseif nargin==4
    axes('position',[.12 0.88 .8 .05],'Box','off','Visible','off');
    if d==1
        title(['Displaying every ' cap]);
    elseif d==2
        title(['Displaying every ' num2str(d) '^{nd} ' cap]);
    elseif d==3
        title(['Displaying every ' num2str(d) '^{rd} ' cap]);
    else
        title(['Displaying every ' num2str(d) '^{th} ' cap]);
    end
    set(get(gca,'Title'),'Visible','On');
    set(get(gca,'Title'),'FontWeight','normal');
    set(get(gca,'Title'),'FontSize',11);
    
elseif nargin>4
    error('Too many input arguments.');
end

% axes(ax);

